Recommending Influencers to Merchants using Matching Game Algorithm

The goal of this work was to apply the ``Gale-Shapley'' algorithm to a real-world problem. We analyzed the pairing of influencers with merchants, and after a detailed specification of the variables involved, we conducted experiments to observe the validity of the approach. We conducted an analysis of the problem of aligning the interests of merchants to have digital influencers promote their products and services. We propose applying the matching algorithm approach to address this issue. We demonstrate that it is possible to apply the algorithm and still achieve corporate objectives by translating performance indicators into the desired ranking of influencers and product campaigns to be advertised by merchants.

==> anc/README.kaggle.md <==
# Kaggle datasets

1. https://www.kaggle.com/datasets/mkechinov/ecommerce-purchase-history-from-electronics-store
1. https://www.kaggle.com/datasets/aungpyaeap/supermarket-sales 


==> anc/README.stamps.md <==
## Problema para simular usando a base do cliente com indicador Aumento de Gastos"

Vamos ter para o mesmo cliente ('296387a17f2b') um rankeamento diferente ('7' e '2') para grupos de produtos diferentes ('12436  332334  127099  573' e '437441   15168') respectivamente.

Os outros modelos atribuiram o mesmo rank para qualquer combinação de produtos, resultando numa lista unificada - aqui teríamos um rank só ('7' OU '2') e uma lista unificada ('12436  332334  127099  573 437441   15168') de preferências de produtos.

==> anc/gomes2023influencers.gls <==
%% usamos: Termo1-Termo2-{...}-TermonN      para siglas fechadas, ou seja, valores ou 
%%                                          passos de um método onde todos são necessários
%%         Termo1, Termo2, {...}, {TermoN}  para siglas aberts, ou seja, valores ou
%%                                          passos de um método onde alguns são opcionais
%%         Termo1 Termo2 {...} TermoN       para nomes de pessoas ou lugares
%%
%% a sigla é repetida em negrito, seguido da tradução em português (em um dos formatos acima), 
%% seguida da tradução em inglês italizada

% \newacronym{FMC}{FMC}{Frequência Média de Compra}
\newacronym{FMC}{FMC}{Frequency of Average Purchase}

% \newacronym{CTP}{CTP}{Consumo Total por Produto}
\newacronym{CTP}{CTP}{Total Consumption per Product}

% \newacronym{GT}{GT}{Gasto Total}
\newacronym{GT}{GT}{Total Expenditure}

\newglossaryentry{bloggers}{name={bloggers},description={Individuals who comment on various topics on text publishing sites}}

\newglossaryentry{vloggers}{name={vloggers},description={Individuals who comment on various topics on video publishing sites}}


==> anc/kaggle-eletr-fm-1-dataInfluenciadoresRankProdutos.csv <==
nome,rank,0,1,2,3,4
1515915625512895700,66.0,2273948224005865793,0,0,0,0
1515915625513723600,49.0,2388434452473940468,0,0,0,0
1515915625512763600,46.0,2388434452475833969,0,0,0,0
1515915625441161700,45.0,2273948224005865793,0,0,0,0
1515915625441282300,39.0,1515966223509089293,0,0,0,0
1515915625494337800,39.0,2273948224005865793,0,0,0,0
1515915625478190800,37.0,1515966223509117081,0,0,0,0
1515915625512895700,36.0,1515966223509104818,0,0,0,0
1515915625510986200,35.0,1515966223510419555,0,0,0,0
1515915625512115700,34.0,1515966223530443549,0,0,0,0
1515915625512671000,33.0,1515966223530443549,0,0,0,0
1515915625466740700,30.0,2309018263712957215,0,0,0,0
1515915625484642600,30.0,2388434452475833968,0,0,0,0
1515915625466428400,29.0,1515966223509236230,0,0,0,0
1515915625445525800,28.0,1515966223509089076,0,0,0,0
1515915625466740700,28.0,1515966223509090176,1515966223509122362,1515966223509259282,1515966223509104344,0
1515915625510798300,26.0,2273948217613746599,0,0,0,0
1515915625441982200,24.0,1515966223509089486,0,0,0,0
1515915625512666000,24.0,2273948310777627549,0,0,0,0
1515915625495029500,23.0,2273948231689831423,0,0,0,0
1515915625496635000,23.0,1515966223509088613,0,0,0,0
1515915625446232300,22.0,1515966223509089825,0,0,0,0
1515915625494728700,22.0,2273948231689831423,0,0,0,0
1515915625512666000,22.0,2273948222462362114,0,0,0,0
1515915625450813700,21.0,1515966223509088567,0,0,0,0
1515915625452023300,21.0,1515966223509565426,1515966223509089514,0,0,0
1515915625486017800,21.0,1515966223509106128,0,0,0,0
1515915625466740700,20.0,1515966223509261799,0,0,0,0
1515915625512016100,20.0,1515966223509104178,1515966223509235870,1515966223509251319,1515966223510509348,2388434452473951966
1515915625443475200,19.0,1515966223509088523,0,0,0,0
1515915625512720600,19.0,2333247274454351901,1515966223509089373,0,0,0
1515915625514704600,19.0,2273948217613746599,0,0,0,0
1515915625440988400,18.0,1515966223509104900,0,0,0,0
1515915625452023300,18.0,1515966223509299854,0,0,0,0
1515915625492165000,18.0,1515966223509128701,0,0,0,0
1515915625510965500,18.0,1515966223545249827,0,0,0,0
1515915625512016100,18.0,1515966223509881617,0,0,0,0
1515915625512376600,18.0,1515966223509088620,0,0,0,0
1515915625512422100,18.0,1515966223523303320,0,0,0,0
1515915625441688600,17.0,1515966223509089816,0,0,0,0
1515915625443031000,17.0,1515966223509088628,0,0,0,0
1515915625452023300,17.0,2273948192422757081,0,0,0,0
1515915625473758700,17.0,1515966223509259680,0,0,0,0
1515915625512016100,17.0,2309018264224661867,1515966223509123308,1515966223509299746,0,0
1515915625513722600,17.0,1515966223509088521,0,0,0,0
1515915625514704600,17.0,1515966223509108008,0,0,0,0
1515915625441952000,16.0,1515966223509090009,0,0,0,0
1515915625443722800,16.0,1515966223509089762,0,0,0,0
1515915625465079600,16.0,1515966223509342096,0,0,0,0
1515915625465364500,16.0,2384115414352265752,0,0,0,0
1515915625466740700,16.0,1515966223509118655,0,0,0,0
1515915625471518500,16.0,2273948231689831423,0,0,0,0
1515915625478336500,16.0,1515966223520803266,2273948227378086159,0,0,0
1515915625493926700,16.0,1515966223517993795,0,0,0,0
1515915625494066200,16.0,1515966223509122757,0,0,0,0
1515915625496960500,16.0,1515966223509089780,0,0,0,0
1515915625512665900,16.0,1515966223509258386,0,0,0,0
1515915625512895700,16.0,1515966223511639100,0,0,0,0
1515915625441161700,15.0,1515966223509104818,0,0,0,0
1515915625441343200,15.0,1515966223509089268,1515966223509104944,0,0,0
1515915625451778000,15.0,1515966223509106786,0,0,0,0
1515915625454573000,15.0,1515966223509127698,0,0,0,0
1515915625465079600,15.0,1515966223509259276,0,0,0,0
1515915625478190800,15.0,1515966223509090074,0,0,0,0
1515915625484670700,15.0,2273948222311366998,0,0,0,0
1515915625493256700,15.0,2273948314216956794,0,0,0,0
1515915625496224300,15.0,1515966223509106786,0,0,0,0
1515915625505835800,15.0,1515966223509298309,0,0,0,0
1515915625510923000,15.0,1515966223517846928,0,0,0,0
1515915625512763600,15.0,1515966223517846928,0,0,0,0
1515915625513720800,15.0,1515966223510398330,0,0,0,0
1515915625513725000,15.0,1515966223509089646,0,0,0,0
1515915625513728300,15.0,2388434452473940468,0,0,0,0
1515915625441910800,14.0,2273948222311366998,0,0,0,0
1515915625448421400,14.0,1515966223509106094,0,0,0,0
1515915625456126200,14.0,1515966223509089373,0,0,0,0
1515915625460388000,14.0,1515966223509088521,0,0,0,0
1515915625465364500,14.0,2384115414343877134,0,0,0,0
1515915625470653400,14.0,1515966223509089857,0,0,0,0
1515915625471068000,14.0,1515966223510681994,0,0,0,0
1515915625479664600,14.0,1515966223509104372,1515966223530443635,0,0,0
1515915625484629500,14.0,2273948316473492113,0,0,0,0
1515915625485163000,14.0,1515966223509089438,0,0,0,0
1515915625498353400,14.0,2388434452473912695,0,0,0,0
1515915625504278300,14.0,1515966223532422050,0,0,0,0


==> anc/kaggle-eletr-fm-2-dataAnunciantesQuota.csv <==
nome,quota
samsung,18011
apple,9583
lg,5231
bosch,2215
huawei,2155
asus,2127
lenovo,2106
ava,1709
beko,1697
oppo,1464
tefal,1291
hp,1206
sony,1189
electrolux,1003


==> anc/kaggle-eletr-fm-3-dataProdutoComercianteQuota.csv <==
codigo,quota,comerciante
1515966223509088567,371261,apple
1515966223509088671,239470,apple
1515966223509089284,239039,samsung
1515966223509088532,194682,samsung
1515966223509088628,192189,samsung
1515966223509130879,171940,samsung
1515966223509106786,167505,samsung
2273948218662322995,160558,grohe
1515966223509089438,152237,apple
1515966223509088610,146298,samsung
2273948189981671502,146297,cilek
2273948316473492113,145306,samsung
1515966223509089293,142512,beko
1515966223509128687,130087,samsung
1515966223509089533,128595,apple
1515966223509089514,126897,samsung
1515966223509088639,126380,samsung
1515966223509088509,125428,apple
1515966223509088497,120188,samsung
1515966223509088613,119763,apple
1515966223509089779,119242,lg
1515966223509105893,117291,apple
1515966223509089282,114795,apple
1515966223509104892,110267,apple
2273948316532212463,109507,huawei
1515966223510174551,109050,samsung
1515966223509089780,109028,asus
1515966223516338090,106961,lenovo
1515966223509088493,106663,apple
1515966223509088521,102666,samsung
2273948316532212462,102149,huawei
1515966223509089067,100500,samsung
1515966223509553808,100247,apple
1515966223509088622,98031,lg
1515966223509089265,96194,beko
2273948311742316798,95790,lg
1515966223509089283,94281,oppo
1515966223509089303,93710,apple
1515966223517846928,92037,samsung
2273948218662322996,88288,grohe
1515966223509104275,87119,samsung
1515966223509089052,86499,lg
1515966223509088691,85755,apple
1515966223509088692,85619,samsung
2273948308453982877,83847,lg
2273948227654910595,82926,samsung
1515966223509088535,81618,samsung
1515966223509104086,80797,apple
1515966223509088578,79227,samsung
1515966223509089762,78403,samsung
1515966223509262742,76516,samsung
2273948304913989705,75784,electrolux
1515966223509104289,75539,samsung
1515966223509089486,72591,samsung
1515966223509088625,71258,lg
1515966223509089023,70603,samsung
1515966223509104145,70525,samsung
1515966223509088564,70124,apple
1515966223509104759,68545,samsung
1515966223509088620,67476,ava
2273948222294589749,67444,samsung
2273948225029276022,67388,samsung
2273948305341808929,67287,electrolux
1515966223509089617,66125,samsung
1515966223509104818,65215,lg
1515966223509088536,64598,samsung
1515966223509089500,63361,apple
1515966223509090099,62701,beko
1515966223518486956,60957,asus
2273948227654910594,60140,samsung
1515966223509106884,59441,samsung
1515966223509089076,59438,samsung
1515966223509089417,58751,apple
1515966223509105111,58393,apple
1515966223509089630,58254,lg
1515966223509090137,58164,samsung
2273948308663698150,58079,samsung
1515966223509090193,57820,samsung
1515966223509089966,56339,apple
1515966223509118576,56336,samsung
1515966223509089261,56141,samsung
1515966223509089373,56119,sony
1515966223517993795,55967,samsung
1515966223509090011,55839,samsung
1515966223509089425,55591,samsung
1515966223509089450,54761,apple
1515966223509259590,54421,samsung
1515966223509127463,54187,apple
1515966223509130410,54108,lg
1515966223509089562,53957,apple
1515966223509089080,53391,samsung
2273948222403641770,53338,beko
1515966223509089406,53327,apple
1515966223509088678,52415,samsung
1515966223509122715,52053,apple
1515966223509106938,51913,samsung
1515966223509088619,50878,asus
2273948272861118569,50482,samsung
1515966223509106895,50401,samsung
1515966223510174554,50327,samsung


==> anc/kaggle-eletr-gt-1-dataInfluenciadoresRankProdutos.csv <==
nome,rank,0,1
1515915625511371000,394.0,1515966223509088545,0
1515915625492353300,298.0,1515966223510522099,0
1515915625466740700,293.0,1515966223509122362,0
1515915625510965500,291.0,1515966223545249827,0
1515915625513810000,243.0,1515966223520801268,0
1515915625511471600,236.0,1515966223509104418,0
1515915625453904400,231.0,2309018264266604953,0
1515915625513722600,218.0,1515966223511491826,0
1515915625458052900,208.0,1515966223509089852,0
1515915625482953700,203.0,1515966223517471453,0
1515915625495029500,202.0,2273948231689831423,0
1515915625512895700,198.0,2273948224005865793,0
1515915625494728700,193.0,2273948231689831423,0
1515915625512763600,191.0,2388434452475833969,0
1515915625443544800,179.0,1515966223509088545,0
1515915625450813700,179.0,1515966223509088567,0
1515915625460906500,178.0,1515966223509089372,0
1515915625492077300,173.0,1515966223509104086,0
1515915625478190800,169.0,1515966223509117081,0
1515915625443475200,167.0,1515966223509088523,0
1515915625441507800,166.0,1515966223509089930,0
1515915625478336500,162.0,1515966223520803266,0
1515915625477474600,158.0,1515966223509122715,0
1515915625496635000,157.0,1515966223509089284,0
1515915625466428400,154.0,1515966223509236230,0
1515915625498239500,150.0,1515966223510236104,0
1515915625512135200,146.0,2388434452475913588,0
1515915625441621200,145.0,1515966223509105893,0
1515915625443031000,145.0,1515966223509088628,0
1515915625511584000,145.0,1515966223509089303,1515966223509105893
1515915625498367200,142.0,1515966223509089372,0
1515915625471518500,140.0,2273948231689831423,0
1515915625512720600,140.0,2333247274454351901,0
1515915625480941800,138.0,1515966223543812127,0
1515915625482169600,138.0,1515966223509089512,0
1515915625441161700,135.0,2273948224005865793,0
1515915625442430000,135.0,1515966223509089295,0
1515915625484670000,134.0,2361513866753475199,0
1515915625476103000,133.0,1515966223509104086,0
1515915625496377900,133.0,1515966223509089284,0
1515915625441477400,130.0,2273948234843947629,0
1515915625479631400,129.0,1515966223509127463,0
1515915625497260000,129.0,1515966223509089406,0
1515915625498286800,129.0,1515966223509104688,0
1515915625504278300,126.0,1515966223532422050,0
1515915625459412000,125.0,1515966223509129666,0
1515915625514018000,125.0,2388434452476052190,0
1515915625511599400,124.0,1515966223509104389,0
1515915625460279000,123.0,1515966223509259817,0
1515915625498353400,123.0,2388434452473912695,0
1515915625452381200,122.0,1515966223509335244,0
1515915625454134300,122.0,1515966223509089431,0
1515915625477778000,122.0,1515966223509089431,0
1515915625510846000,122.0,1515966223509302051,0
1515915625511098400,122.0,1515966223509089431,0
1515915625511292700,121.0,1515966223509105893,0
1515915625484714500,119.0,1515966223509107782,0
1515915625485163000,119.0,1515966223509089438,0
1515915625443252700,118.0,2309018264325325292,0
1515915625459001300,118.0,1515966223517471453,0
1515915625460131800,118.0,1515966223509105032,0
1515915625512439000,118.0,1515966223524674035,0
1515915625494337800,117.0,2273948224005865793,0
1515915625498177500,115.0,2388434452475309500,0
1515915625494661400,114.0,1515966223509127463,0
1515915625462423800,111.0,1515966223509123304,0
1515915625493175800,111.0,1515966223509104289,0
1515915625507345400,111.0,1515966223543812127,0
1515915625450384100,107.0,1515966223509088545,0
1515915625466741800,107.0,1515966223509089372,0
1515915625498234600,107.0,1515966223509089372,0
1515915625505240800,107.0,1515966223509089372,0
1515915625505835800,107.0,1515966223509089372,0
1515915625507155200,107.0,1515966223509089372,0
1515915625465452500,106.0,2388434452473912695,0
1515915625494084400,105.0,1515966223509089520,0
1515915625512243500,105.0,1515966223509341469,0
1515915625452023300,104.0,1515966223509565426,0
1515915625505835800,104.0,1515966223546543596,0
1515915625506835500,104.0,1515966223509236301,0
1515915625511724500,104.0,2333247274462740516,0
1515915625512665300,104.0,1515966223509341472,0
1515915625512895700,104.0,1515966223509104818,0
1515915625441282300,103.0,1515966223509089293,0
1515915625459443700,102.0,1515966223509089438,0
1515915625485271800,102.0,1515966223509088628,0
1515915625449143300,101.0,1515966223509089295,0
1515915625480041500,101.0,2335421146708574974,0
1515915625450025000,100.0,1515966223509107023,0
1515915625473395200,100.0,1515966223511530473,0
1515915625494749000,100.0,1515966223509127463,0
1515915625512936400,98.0,1515966223509127652,0
1515915625513810000,98.0,1515966223524674035,0
1515915625457072000,97.0,2344947876490117386,0
1515915625468049000,97.0,1515966223509104892,0
1515915625476347600,97.0,1515966223509267425,0
1515915625505836500,97.0,1515966223509089417,0
1515915625511185700,97.0,1515966223509122756,0
1515915625511467800,97.0,1515966223509104892,0


==> anc/kaggle-eletr-gt-2-dataAnunciantesQuota.csv <==
nome,quota
samsung,18011
apple,9583
lg,5231
bosch,2215
huawei,2155
asus,2127
lenovo,2106
ava,1709
beko,1697
oppo,1464
tefal,1291
hp,1206
sony,1189
electrolux,1003


==> anc/kaggle-eletr-gt-3-dataProdutoComercianteQuota.csv <==
codigo,quota,comerciante
1515966223509088567,371261,apple
1515966223509088671,239470,apple
1515966223509089284,239039,samsung
1515966223509088532,194682,samsung
1515966223509088628,192189,samsung
1515966223509130879,171940,samsung
1515966223509106786,167505,samsung
2273948218662322995,160558,grohe
1515966223509089438,152237,apple
1515966223509088610,146298,samsung
2273948189981671502,146297,cilek
2273948316473492113,145306,samsung
1515966223509089293,142512,beko
1515966223509128687,130087,samsung
1515966223509089533,128595,apple
1515966223509089514,126897,samsung
1515966223509088639,126380,samsung
1515966223509088509,125428,apple
1515966223509088497,120188,samsung
1515966223509088613,119763,apple
1515966223509089779,119242,lg
1515966223509105893,117291,apple
1515966223509089282,114795,apple
1515966223509104892,110267,apple
2273948316532212463,109507,huawei
1515966223510174551,109050,samsung
1515966223509089780,109028,asus
1515966223516338090,106961,lenovo
1515966223509088493,106663,apple
1515966223509088521,102666,samsung
2273948316532212462,102149,huawei
1515966223509089067,100500,samsung
1515966223509553808,100247,apple
1515966223509088622,98031,lg
1515966223509089265,96194,beko
2273948311742316798,95790,lg
1515966223509089283,94281,oppo
1515966223509089303,93710,apple
1515966223517846928,92037,samsung
2273948218662322996,88288,grohe
1515966223509104275,87119,samsung
1515966223509089052,86499,lg
1515966223509088691,85755,apple
1515966223509088692,85619,samsung
2273948308453982877,83847,lg
2273948227654910595,82926,samsung
1515966223509088535,81618,samsung
1515966223509104086,80797,apple
1515966223509088578,79227,samsung
1515966223509089762,78403,samsung
1515966223509262742,76516,samsung
2273948304913989705,75784,electrolux
1515966223509104289,75539,samsung
1515966223509089486,72591,samsung
1515966223509088625,71258,lg
1515966223509089023,70603,samsung
1515966223509104145,70525,samsung
1515966223509088564,70124,apple
1515966223509104759,68545,samsung
1515966223509088620,67476,ava
2273948222294589749,67444,samsung
2273948225029276022,67388,samsung
2273948305341808929,67287,electrolux
1515966223509089617,66125,samsung
1515966223509104818,65215,lg
1515966223509088536,64598,samsung
1515966223509089500,63361,apple
1515966223509090099,62701,beko
1515966223518486956,60957,asus
2273948227654910594,60140,samsung
1515966223509106884,59441,samsung
1515966223509089076,59438,samsung
1515966223509089417,58751,apple
1515966223509105111,58393,apple
1515966223509089630,58254,lg
1515966223509090137,58164,samsung
2273948308663698150,58079,samsung
1515966223509090193,57820,samsung
1515966223509089966,56339,apple
1515966223509118576,56336,samsung
1515966223509089261,56141,samsung
1515966223509089373,56119,sony
1515966223517993795,55967,samsung
1515966223509090011,55839,samsung
1515966223509089425,55591,samsung
1515966223509089450,54761,apple
1515966223509259590,54421,samsung
1515966223509127463,54187,apple
1515966223509130410,54108,lg
1515966223509089562,53957,apple
1515966223509089080,53391,samsung
2273948222403641770,53338,beko
1515966223509089406,53327,apple
1515966223509088678,52415,samsung
1515966223509122715,52053,apple
1515966223509106938,51913,samsung
1515966223509088619,50878,asus
2273948272861118569,50482,samsung
1515966223509106895,50401,samsung
1515966223510174554,50327,samsung


==> anc/kaggle-super-fm-1-dataInfluenciadoresRankProdutos.csv <==
nome,rank,0,1,2
C-Naypyitaw-Member-Female,23.0,Food and beverages,0,0
B-Mandalay-Normal-Male,20.0,Sports and travel,0,0
A-Yangon-Member-Male,19.0,Food and beverages,Electronic accessories,0
A-Yangon-Normal-Male,19.0,Sports and travel,0,0
B-Mandalay-Member-Male,19.0,Health and beauty,0,0
B-Mandalay-Normal-Male,19.0,Home and lifestyle,0,0
C-Naypyitaw-Member-Female,19.0,Fashion accessories,Home and lifestyle,0
C-Naypyitaw-Normal-Female,19.0,Electronic accessories,0,0
A-Yangon-Member-Female,18.0,Sports and travel,0,0
A-Yangon-Member-Male,18.0,Home and lifestyle,0,0
B-Mandalay-Member-Female,18.0,Food and beverages,Sports and travel,0
B-Mandalay-Normal-Female,17.0,Fashion accessories,0,0
C-Naypyitaw-Normal-Male,17.0,Fashion accessories,0,0
A-Yangon-Member-Female,16.0,Home and lifestyle,0,0
A-Yangon-Normal-Female,16.0,Electronic accessories,Home and lifestyle,Fashion accessories
A-Yangon-Normal-Male,16.0,Food and beverages,Health and beauty,0
B-Mandalay-Member-Female,16.0,Fashion accessories,0,0
B-Mandalay-Member-Male,16.0,Fashion accessories,0,0
C-Naypyitaw-Normal-Female,16.0,Fashion accessories,0,0
C-Naypyitaw-Normal-Male,16.0,Electronic accessories,0,0
A-Yangon-Normal-Male,15.0,Home and lifestyle,0,0
C-Naypyitaw-Member-Female,15.0,Sports and travel,0,0
C-Naypyitaw-Normal-Female,15.0,Food and beverages,0,0
C-Naypyitaw-Normal-Male,15.0,Health and beauty,Food and beverages,0
B-Mandalay-Member-Female,14.0,Electronic accessories,0,0
B-Mandalay-Normal-Female,14.0,Electronic accessories,0,0
B-Mandalay-Normal-Male,14.0,Electronic accessories,Health and beauty,0
C-Naypyitaw-Member-Male,14.0,Health and beauty,0,0
C-Naypyitaw-Normal-Female,14.0,Sports and travel,0,0
A-Yangon-Normal-Female,13.0,Food and beverages,0,0
A-Yangon-Normal-Male,13.0,Fashion accessories,Electronic accessories,0
B-Mandalay-Member-Male,13.0,Electronic accessories,0,0
B-Mandalay-Normal-Female,13.0,Health and beauty,0,0
B-Mandalay-Normal-Male,13.0,Fashion accessories,0,0
C-Naypyitaw-Member-Male,13.0,Fashion accessories,Food and beverages,Sports and travel
A-Yangon-Member-Female,12.0,Fashion accessories,Electronic accessories,Health and beauty
B-Mandalay-Member-Female,12.0,Home and lifestyle,0,0
B-Mandalay-Member-Male,12.0,Sports and travel,0,0
B-Mandalay-Normal-Female,12.0,Sports and travel,0,0
C-Naypyitaw-Normal-Female,12.0,Health and beauty,0,0
A-Yangon-Member-Male,11.0,Sports and travel,0,0
A-Yangon-Normal-Female,11.0,Sports and travel,0,0
B-Mandalay-Member-Male,11.0,Food and beverages,0,0
B-Mandalay-Normal-Female,11.0,Food and beverages,0,0
C-Naypyitaw-Member-Female,11.0,Health and beauty,0,0
C-Naypyitaw-Member-Male,11.0,Electronic accessories,0,0
C-Naypyitaw-Normal-Male,11.0,Home and lifestyle,0,0
A-Yangon-Member-Female,10.0,Food and beverages,0,0
A-Yangon-Member-Male,10.0,Health and beauty,Fashion accessories,0
B-Mandalay-Normal-Female,10.0,Home and lifestyle,0,0
B-Mandalay-Normal-Male,10.0,Food and beverages,0,0
A-Yangon-Normal-Female,9.0,Health and beauty,0,0
B-Mandalay-Member-Male,9.0,Home and lifestyle,0,0
C-Naypyitaw-Member-Female,9.0,Electronic accessories,0,0
C-Naypyitaw-Member-Male,9.0,Home and lifestyle,0,0
B-Mandalay-Member-Female,7.0,Health and beauty,0,0
C-Naypyitaw-Normal-Female,6.0,Home and lifestyle,0,0
C-Naypyitaw-Normal-Male,3.0,Sports and travel,0,0


==> anc/kaggle-super-fm-2-dataAnunciantesQuota.csv <==
nome,quota
C,22
A,21
B,21


==> anc/kaggle-super-fm-3-dataProdutoComercianteQuota.csv <==
codigo,quota,comerciante
Food and beverages,2376,C
Home and lifestyle,2241,A
Fashion accessories,2156,C
Sports and travel,1998,B
Health and beauty,1998,B
Sports and travel,1937,A
Electronic accessories,1896,C
Electronic accessories,1831,A
Home and lifestyle,1754,B
Food and beverages,1716,A
Electronic accessories,1705,B
Health and beauty,1661,C
Fashion accessories,1641,B
Fashion accessories,1633,A
Sports and travel,1576,C
Food and beverages,1521,B
Home and lifestyle,1389,C
Health and beauty,1259,A


==> anc/kaggle-super-gt-1-dataInfluenciadoresRankProdutos.csv <==
nome,rank,0,1
C-Naypyitaw-Member-Female,95.0,Food and beverages,0
B-Mandalay-Member-Male,91.0,Health and beauty,0
A-Yangon-Normal-Male,73.0,Sports and travel,0
C-Naypyitaw-Member-Female,72.0,Fashion accessories,0
B-Mandalay-Member-Female,71.0,Food and beverages,0
A-Yangon-Member-Female,67.0,Home and lifestyle,0
A-Yangon-Member-Male,60.0,Food and beverages,0
A-Yangon-Normal-Female,60.0,Electronic accessories,0
C-Naypyitaw-Normal-Female,60.0,Food and beverages,0
A-Yangon-Member-Male,58.0,Home and lifestyle,0
A-Yangon-Normal-Female,58.0,Home and lifestyle,0
B-Mandalay-Normal-Male,58.0,Sports and travel,0
C-Naypyitaw-Normal-Female,58.0,Sports and travel,0
C-Naypyitaw-Normal-Male,58.0,Electronic accessories,0
A-Yangon-Member-Female,57.0,Sports and travel,0
A-Yangon-Normal-Female,56.0,Fashion accessories,0
C-Naypyitaw-Member-Female,56.0,Home and lifestyle,0
B-Mandalay-Member-Female,54.0,Sports and travel,0
C-Naypyitaw-Member-Female,54.0,Sports and travel,0
B-Mandalay-Normal-Female,53.0,Fashion accessories,0
C-Naypyitaw-Normal-Male,52.0,Fashion accessories,0
A-Yangon-Member-Male,51.0,Electronic accessories,0
B-Mandalay-Normal-Male,51.0,Home and lifestyle,0
C-Naypyitaw-Normal-Female,51.0,Electronic accessories,0
C-Naypyitaw-Normal-Male,51.0,Health and beauty,0
C-Naypyitaw-Member-Male,50.0,Health and beauty,0
B-Mandalay-Member-Male,49.0,Sports and travel,0
B-Mandalay-Member-Female,48.0,Home and lifestyle,0
B-Mandalay-Normal-Male,48.0,Electronic accessories,0
C-Naypyitaw-Member-Male,48.0,Fashion accessories,0
B-Mandalay-Normal-Female,47.0,Electronic accessories,Home and lifestyle
C-Naypyitaw-Normal-Male,46.0,Food and beverages,0
B-Mandalay-Normal-Male,44.0,Health and beauty,0
B-Mandalay-Normal-Female,42.0,Health and beauty,0
C-Naypyitaw-Normal-Female,42.0,Fashion accessories,0
A-Yangon-Member-Female,41.0,Fashion accessories,0
A-Yangon-Normal-Female,41.0,Food and beverages,0
A-Yangon-Normal-Male,41.0,Food and beverages,0
C-Naypyitaw-Member-Male,41.0,Electronic accessories,0
B-Mandalay-Member-Male,40.0,Electronic accessories,0
C-Naypyitaw-Normal-Male,40.0,Home and lifestyle,0
A-Yangon-Member-Female,39.0,Electronic accessories,0
A-Yangon-Member-Male,39.0,Sports and travel,0
A-Yangon-Normal-Male,39.0,Home and lifestyle,0
C-Naypyitaw-Member-Female,38.0,Electronic accessories,0
A-Yangon-Normal-Male,37.0,Fashion accessories,0
B-Mandalay-Member-Female,37.0,Fashion accessories,0
B-Mandalay-Normal-Female,37.0,Sports and travel,0
A-Yangon-Normal-Male,36.0,Health and beauty,0
B-Mandalay-Member-Male,36.0,Fashion accessories,0
B-Mandalay-Normal-Male,36.0,Fashion accessories,0
B-Mandalay-Member-Female,34.0,Electronic accessories,0
C-Naypyitaw-Member-Male,34.0,Food and beverages,0
C-Naypyitaw-Normal-Female,34.0,Health and beauty,0
B-Mandalay-Normal-Female,33.0,Food and beverages,0
A-Yangon-Member-Male,32.0,Health and beauty,0
A-Yangon-Member-Female,31.0,Health and beauty,0
A-Yangon-Normal-Male,31.0,Electronic accessories,0
C-Naypyitaw-Member-Female,30.0,Health and beauty,0
A-Yangon-Member-Female,28.0,Food and beverages,0
B-Mandalay-Member-Male,28.0,Home and lifestyle,0
A-Yangon-Member-Male,27.0,Fashion accessories,0
C-Naypyitaw-Member-Male,27.0,Sports and travel,0
A-Yangon-Normal-Female,25.0,Health and beauty,0
B-Mandalay-Normal-Male,24.0,Food and beverages,0
A-Yangon-Normal-Female,23.0,Sports and travel,0
B-Mandalay-Member-Male,22.0,Food and beverages,0
C-Naypyitaw-Normal-Female,22.0,Home and lifestyle,0
B-Mandalay-Member-Female,21.0,Health and beauty,0
C-Naypyitaw-Member-Male,20.0,Home and lifestyle,0
C-Naypyitaw-Normal-Male,18.0,Sports and travel,0


==> anc/kaggle-super-gt-2-dataAnunciantesQuota.csv <==
nome,quota
C,22
A,21
B,21


==> anc/kaggle-super-gt-3-dataProdutoComercianteQuota.csv <==
codigo,quota,comerciante
Food and beverages,2376,C
Home and lifestyle,2241,A
Fashion accessories,2156,C
Sports and travel,1998,B
Health and beauty,1998,B
Sports and travel,1937,A
Electronic accessories,1896,C
Electronic accessories,1831,A
Home and lifestyle,1754,B
Food and beverages,1716,A
Electronic accessories,1705,B
Health and beauty,1661,C
Fashion accessories,1641,B
Fashion accessories,1633,A
Sports and travel,1576,C
Food and beverages,1521,B
Home and lifestyle,1389,C
Health and beauty,1259,A


==> anc/samples-comerciantes.csv <==
nome,quota
A,3
B,1
C,8
D,5
E,2
F,2
G,4
H,3
I,1
J,7
K,8
L,2
M,7
N,8
O,1
P,5
Q,1
R,1
S,6
T,1
U,5
V,2
W,5
X,7
Y,6
Z,5


==> anc/samples-influenciadores.csv <==
nome,rank,0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24
190000,3,G2,P1,V2,S0,A0,O0,L0,D2,K1,V1,R2,G2,Y2,G2,W0,K0,X0,O1,,,,,,,
190001,56,Q0,P1,P0,M1,N0,P1,T2,N1,I1,K0,P3,X1,F0,P1,S0,C0,Z0,L0,H2,,,,,,
190002,60,D0,U0,Y1,E2,R0,P0,V1,R2,X1,Y0,R1,I1,T1,V1,Y2,A1,I2,N1,A0,J2,A0,,,,
190003,67,C0,J1,I2,N1,W1,E1,M1,Z1,Q0,B1,O0,,,,,,,,,,,,,,
190004,19,I0,M1,C2,D0,W0,F1,B2,O1,T0,L0,W1,X2,W0,N0,,,,,,,,,,,
190005,27,H2,Z1,X2,R2,L0,A2,Z0,T1,I0,J0,N0,T1,Y1,B2,V0,S0,,,,,,,,,
190006,64,X2,H2,R0,E2,E0,O0,X2,K2,K2,J1,R2,A2,A1,R2,E2,M0,,,,,,,,,
190007,34,Y0,Y1,N1,,,,,,,,,,,,,,,,,,,,,,
190008,59,D1,R0,T1,J1,U2,Y0,V1,F1,V0,V1,W0,M0,Y0,M0,A2,V1,V1,P3,C0,K2,B2,V2,,,
190009,53,D0,B1,K0,S0,Y2,B2,U1,J0,S0,V1,F0,Y2,C2,B1,S0,K1,A2,M1,C2,G1,K1,,,,
190010,36,U0,P1,V1,D2,C0,L0,C1,P2,I1,V2,R2,K2,O0,N2,F1,S1,E1,R2,F1,I2,W0,B1,Y2,D1,
190011,24,F0,U2,P2,H1,E2,R2,N0,R0,N0,W1,A1,R1,T2,J1,G0,G2,W0,T0,,,,,,,
190012,79,D2,X0,G1,S0,H1,N1,A2,O0,K1,V2,H2,K1,A0,J2,W0,T0,,,,,,,,,
190013,90,H0,A2,K1,B2,I2,P0,U1,N1,Q0,G0,E2,W0,C1,D0,B0,D1,T1,C0,Y1,G2,I2,J1,,,
190014,88,P3,J1,N0,Z0,C2,I2,I0,R1,N2,I2,H1,Y0,O1,X0,B0,N2,P2,N0,C2,,,,,,
190015,7,D0,Q0,U1,D1,P3,F0,F0,R1,J0,G2,A0,B0,A2,U2,,,,,,,,,,,
190016,13,O0,X0,V1,D2,I2,,,,,,,,,,,,,,,,,,,,
190017,75,R1,L0,D1,K2,A2,C1,C0,B1,,,,,,,,,,,,,,,,,
190018,21,I2,T1,R1,V2,U0,N0,C0,D1,P3,F0,B2,C0,L0,S0,T1,A2,S0,A2,O0,W1,B0,,,,
190019,2,A1,R1,S1,N2,V1,A1,J1,U2,P1,I1,Y2,H0,H2,Z1,,,,,,,,,,,
190020,48,X2,Z1,M1,N2,D1,K0,D0,P3,X0,H1,S1,X2,F1,W1,K0,U0,R1,Q0,M1,B1,T0,F0,,,
190021,45,J0,B0,J1,B0,K0,Y1,Z0,R0,L0,N1,G1,O1,K2,R2,X2,X0,E0,L0,P0,H1,,,,,
190022,46,R1,E1,N1,W1,K1,F0,Q0,W0,T2,A2,,,,,,,,,,,,,,,
190023,15,H2,Y0,X2,K2,X2,A2,D1,C0,K1,I1,J2,N0,Z0,A1,H1,B2,I2,Y2,M1,U1,J1,V0,K1,X2,A1
190024,49,T1,K1,B0,A0,M1,K0,Y2,R1,U2,N0,W0,A2,N1,B1,H2,D2,E0,H2,Q0,T0,U2,Q0,I2,,
190025,89,A0,J1,I1,L0,X1,X2,I0,M1,G1,B0,E2,Q0,,,,,,,,,,,,,
190026,62,W0,R2,P1,I2,B1,E1,G1,Y1,V1,B2,P3,F0,,,,,,,,,,,,,
190027,55,I1,T1,P1,R0,N0,S0,N1,P2,,,,,,,,,,,,,,,,,
190028,25,R0,X1,X2,K1,R2,A0,Z1,N2,G0,E2,G1,H1,Y2,C0,H2,J2,P2,F0,N2,T0,T1,S1,,,
190029,97,X2,I1,W1,E0,V2,E0,R2,,,,,,,,,,,,,,,,,,
190030,81,U0,B2,K1,P0,P0,I1,Y1,T1,F0,P0,U2,W0,Z1,T2,,,,,,,,,,,
190031,31,H2,N2,D2,O1,V0,,,,,,,,,,,,,,,,,,,,
190032,92,U0,L0,D1,I0,G1,V2,M1,M1,P0,N0,K1,D2,K0,B2,R1,I0,K2,I0,V1,U2,Z1,D1,E2,O1,G2
190033,66,P1,X2,W0,H2,Y2,M0,Q0,Z0,,,,,,,,,,,,,,,,,
190034,47,I0,A1,P2,I1,Y2,V0,D1,H2,N0,,,,,,,,,,,,,,,,
190035,99,N0,S1,A0,P1,U1,Y2,I0,H2,A1,A0,G0,N2,W1,I1,,,,,,,,,,,
190036,18,T2,A1,T2,G1,E0,E0,E1,C1,D0,T2,P3,T0,O0,N0,X2,U1,T2,,,,,,,,
190037,70,D1,N1,G0,M0,U0,T1,D0,P1,G1,D0,Z1,B0,C1,Z1,,,,,,,,,,,
190038,33,R0,Z1,A2,G0,V2,A1,C0,E1,P2,X0,K1,E2,I0,H1,D0,A0,W1,C0,F0,H2,P0,W1,D0,U1,J0
190039,30,D0,B1,L0,Y2,W1,B0,O1,O1,C1,F1,R2,,,,,,,,,,,,,,
190040,98,L0,X2,P1,U2,K2,V2,B2,H2,F0,H1,O1,B1,V1,W0,I1,S0,N1,D0,T2,,,,,,
190041,72,,,,,,,,,,,,,,,,,,,,,,,,,
190042,50,N2,S1,S0,E1,X1,J1,K1,,,,,,,,,,,,,,,,,,
190043,26,R0,X2,V0,N2,U0,R0,J1,X0,R2,T2,H2,K1,E1,Z1,V1,C2,J2,H0,Y0,X0,C2,E0,U2,O1,B0
190044,38,X1,N1,H1,K1,C2,J0,P1,A2,B1,L0,U0,O0,F0,E1,W0,Q0,Z0,X2,S1,T2,,,,,
190045,29,G2,P1,R1,F1,E1,P1,T2,U0,B1,H1,D2,T1,Y2,X0,K2,T2,N2,I0,T0,E1,H2,M1,O1,A1,
190046,14,N1,V2,Y2,W0,P1,P0,P1,C0,D1,H0,T0,Y1,,,,,,,,,,,,,
190047,42,P0,B0,F1,Q0,F0,,,,,,,,,,,,,,,,,,,,
190048,11,R0,O0,I2,Y2,V1,B1,C2,Y0,T0,H2,B1,H1,U2,N0,R0,D2,I2,K1,J2,,,,,,
190049,85,P2,Z1,P1,N0,J0,A1,,,,,,,,,,,,,,,,,,,
190050,96,Y1,K0,N1,I0,N1,,,,,,,,,,,,,,,,,,,,
190051,16,Z0,Z0,C1,H0,J0,R1,C0,E0,J1,P3,Z0,G1,Y2,J2,E1,C1,V2,A0,E1,O1,V0,O0,,,
190052,37,K2,O1,A0,T1,L0,A2,J0,T2,A1,O0,J1,H1,A1,G0,S0,J2,P2,I2,,,,,,,
190053,93,N2,D2,S1,G2,R1,I1,E2,P1,O1,M0,K0,N1,P1,S1,S1,I2,U1,F0,B0,H0,W0,,,,
190054,51,M1,C0,C0,Q0,X1,M1,A0,S0,F1,N1,P2,E1,T0,D0,N2,T1,G0,U0,J0,R2,P3,T0,C0,P3,
190055,86,H1,V0,R2,R1,U2,K2,V1,N1,N1,N2,G0,,,,,,,,,,,,,,
190056,68,P2,D1,G2,T2,N2,U0,D0,E2,L0,V2,E0,N2,O0,G2,,,,,,,,,,,
190057,73,T2,N1,V1,N1,N2,T2,R1,Y2,J0,V1,M0,B0,U1,R2,V2,L0,B0,P1,O0,I2,D2,X2,C2,U0,
190058,54,B1,R0,W1,Y0,N0,D0,Y2,A1,X0,S1,E0,P0,G1,R2,P2,X1,B0,H1,Z0,Y2,Z0,P3,,,
190059,71,B1,U0,E2,O1,Y1,H1,Y0,H2,I0,D1,M0,E0,T1,N1,N1,P2,D1,P1,S0,T2,U2,J1,G0,P1,
190060,44,I0,N2,V0,P1,P0,E2,T0,T1,W1,A1,X2,U0,F1,W0,E0,O1,,,,,,,,,
190061,87,E1,J1,G2,M0,E0,U2,D1,P1,H1,V1,Z0,B0,S0,X2,V0,X1,F0,N1,B1,I2,,,,,
190062,20,T2,C2,F1,K0,G1,X0,B1,T2,J1,,,,,,,,,,,,,,,,
190063,4,V0,V0,E1,O1,S1,X1,L0,G1,H2,V2,U1,V2,B1,V1,F0,D2,H1,H0,G0,,,,,,
190064,28,X2,R0,K0,V1,L0,Q0,J0,G1,T1,Y0,A2,D2,P0,D2,U2,R0,R2,,,,,,,,
190065,84,Y1,B2,Q0,U1,R1,B1,A1,S0,I2,V1,K0,R2,D2,P2,U1,,,,,,,,,,
190066,83,H0,Q0,S1,,,,,,,,,,,,,,,,,,,,,,
190067,91,H0,P1,E2,S1,X0,P0,Z0,W0,W0,U1,J1,,,,,,,,,,,,,,
190068,78,P2,C0,I2,N1,A2,F1,P1,L0,Z0,M0,,,,,,,,,,,,,,,
190069,57,S0,U1,B0,S1,O0,O1,N0,W0,C2,L0,O1,B0,C0,Z1,U2,E1,A1,,,,,,,,
190070,95,K2,S1,U2,P0,S1,C1,J1,K0,B1,A1,P2,S1,E1,E1,F0,Y2,V2,T0,R0,T1,I1,U0,K0,,
190071,32,P3,Y2,P3,D1,M1,V0,E0,N0,B0,G0,G1,B0,R0,T2,J0,A1,H0,C0,G0,U1,,,,,
190072,43,L0,G0,Q0,T2,U2,C2,H2,Q0,T1,U1,H2,H2,X1,H2,I1,Y1,X2,H2,I1,S0,T0,,,,
190073,0,V0,Z0,I2,K0,N1,P0,C1,F0,G1,U0,E2,,,,,,,,,,,,,,
190074,52,Z1,O0,I1,K0,U0,R0,Z0,U0,E2,P0,R0,H0,D2,U1,I2,D1,N0,G0,A1,O1,X0,S0,P0,V2,J1
190075,74,K2,X2,B1,O1,M1,,,,,,,,,,,,,,,,,,,,
190076,40,H2,P1,U0,K0,P1,F1,B1,S0,B0,Y2,W0,,,,,,,,,,,,,,
190077,41,G2,G1,X2,X1,Y0,Y0,J2,I1,B2,T1,Y2,F1,G0,F0,E0,P2,,,,,,,,,
190078,6,H1,S0,J2,Y0,Z0,G0,D1,R2,M0,O1,N1,K1,C2,W1,V1,T2,I1,D0,H1,,,,,,
190079,5,C2,D2,D0,Q0,Y0,J0,P3,H0,W0,,,,,,,,,,,,,,,,
190080,77,X0,V0,L0,U1,A0,Y2,X2,G0,V1,N2,S1,P2,N2,Q0,Y0,C2,S0,H1,K0,P2,,,,,
190081,63,Z1,B0,M1,P3,B2,D0,U1,C2,P3,D0,Z1,U2,R1,X0,C2,W0,V1,N0,,,,,,,
190082,82,,,,,,,,,,,,,,,,,,,,,,,,,
190083,8,Y0,X0,D1,G0,X1,I0,R1,V0,L0,B1,I1,B0,U2,E2,N2,T1,O0,W0,,,,,,,
190084,80,S1,G1,C1,B1,N2,W0,I0,D0,G0,X2,J2,C0,D0,T1,D0,T1,,,,,,,,,
190085,17,J2,B2,R1,R0,B1,U0,,,,,,,,,,,,,,,,,,,
190086,35,B2,I1,X1,M0,C1,W1,P2,O0,E0,H0,H1,S1,S1,B2,C1,G2,V1,Q0,K2,X0,U0,V1,G0,T0,
190087,65,,,,,,,,,,,,,,,,,,,,,,,,,
190088,9,X0,Y1,R1,U0,I0,C0,Z1,G2,D2,I2,N1,C2,Y0,C1,T1,I0,D2,D1,N2,,,,,,
190089,23,J1,D1,J1,U2,C2,T0,B1,A2,Z0,,,,,,,,,,,,,,,,
190090,69,D2,H1,R0,D1,J2,N1,E0,A1,O0,,,,,,,,,,,,,,,,
190091,12,B1,J0,A1,N0,N0,K1,N2,J1,K2,X1,V2,M1,D2,L0,J1,B0,A2,Z1,A2,T1,J1,F1,I2,Y2,
190092,10,S1,F0,C1,T1,Y1,D2,C0,N2,B0,Q0,C1,K2,,,,,,,,,,,,,
190093,58,O0,P2,W1,O1,P1,H0,N2,B2,D1,V2,W0,K0,R0,W1,K0,R0,,,,,,,,,
190094,94,U2,T2,H2,J2,T0,D1,F1,R1,N1,E1,F1,A1,N0,D2,N0,E2,T2,N0,E1,I1,N0,G1,,,
190095,76,M1,V0,V0,Q0,K0,P3,R1,F1,P3,B2,,,,,,,,,,,,,,,
190096,39,G0,V0,T2,V2,H1,U0,K1,P1,C1,L0,X1,Z1,U1,A0,P2,F1,T1,E0,P2,,,,,,
190097,1,J1,P3,S1,X0,G0,G1,D0,F1,N0,O1,V0,T0,Y1,Y1,I1,K2,Y2,D2,E0,G1,A2,H2,V1,D1,
190098,22,I2,H2,D0,Y0,P2,C1,X1,O0,V1,R1,B0,C0,G1,Z0,D0,D2,C1,B2,I0,P0,J1,T0,V1,,
190099,61,G2,V2,L0,L0,N2,L0,Y0,C0,I0,W0,R2,D0,A2,H2,Z0,K2,P0,,,,,,,,


==> anc/samples-produtos.csv <==
codigo,quota,comerciante
A0,2,A
A1,3,A
A2,2,A
B0,2,B
B1,2,B
B2,2,B
C0,8,C
C1,1,C
C2,4,C
D0,3,D
D1,4,D
D2,1,D
E0,1,E
E1,3,E
E2,3,E
F0,1,F
F1,3,F
G0,1,G
G1,2,G
G2,4,G
H0,3,H
H1,2,H
H2,3,H
I0,1,I
I1,2,I
I2,2,I
J0,3,J
J1,7,J
J2,6,J
K0,2,K
K1,2,K
K2,2,K
L0,1,L
L1,2,L
M0,8,M
M1,3,M
N0,3,N
N1,8,N
N2,2,N
O0,1,O
O1,2,O
P0,5,P
P1,5,P
P2,3,P
P3,1,P
Q0,2,Q
R0,2,R
R1,1,R
R2,2,R
S0,5,S
S1,7,S
T0,1,T
T1,1,T
T2,2,T
U0,6,U
U1,5,U
U2,2,U
V0,1,V
V1,3,V
V2,3,V
W0,1,W
W1,1,W
X0,8,X
X1,1,X
X2,3,X
Y0,4,Y
Y1,4,Y
Y2,3,Y
Z0,5,Z
Z1,2,Z


==> anc/sinteticos-1-dataInfluenciadoresRankProdutos.csv <==
nome,rank,0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24
190000,3,G2,P1,V2,S0,A0,O0,L0,D2,K1,V1,R2,G2,Y2,G2,W0,K0,X0,O1,,,,,,,
190001,56,Q0,P1,P0,M1,N0,P1,T2,N1,I1,K0,P3,X1,F0,P1,S0,C0,Z0,L0,H2,,,,,,
190002,60,D0,U0,Y1,E2,R0,P0,V1,R2,X1,Y0,R1,I1,T1,V1,Y2,A1,I2,N1,A0,J2,A0,,,,
190003,67,C0,J1,I2,N1,W1,E1,M1,Z1,Q0,B1,O0,,,,,,,,,,,,,,
190004,19,I0,M1,C2,D0,W0,F1,B2,O1,T0,L0,W1,X2,W0,N0,,,,,,,,,,,
190005,27,H2,Z1,X2,R2,L0,A2,Z0,T1,I0,J0,N0,T1,Y1,B2,V0,S0,,,,,,,,,
190006,64,X2,H2,R0,E2,E0,O0,X2,K2,K2,J1,R2,A2,A1,R2,E2,M0,,,,,,,,,
190007,34,Y0,Y1,N1,,,,,,,,,,,,,,,,,,,,,,
190008,59,D1,R0,T1,J1,U2,Y0,V1,F1,V0,V1,W0,M0,Y0,M0,A2,V1,V1,P3,C0,K2,B2,V2,,,
190009,53,D0,B1,K0,S0,Y2,B2,U1,J0,S0,V1,F0,Y2,C2,B1,S0,K1,A2,M1,C2,G1,K1,,,,
190010,36,U0,P1,V1,D2,C0,L0,C1,P2,I1,V2,R2,K2,O0,N2,F1,S1,E1,R2,F1,I2,W0,B1,Y2,D1,
190011,24,F0,U2,P2,H1,E2,R2,N0,R0,N0,W1,A1,R1,T2,J1,G0,G2,W0,T0,,,,,,,
190012,79,D2,X0,G1,S0,H1,N1,A2,O0,K1,V2,H2,K1,A0,J2,W0,T0,,,,,,,,,
190013,90,H0,A2,K1,B2,I2,P0,U1,N1,Q0,G0,E2,W0,C1,D0,B0,D1,T1,C0,Y1,G2,I2,J1,,,
190014,88,P3,J1,N0,Z0,C2,I2,I0,R1,N2,I2,H1,Y0,O1,X0,B0,N2,P2,N0,C2,,,,,,
190015,7,D0,Q0,U1,D1,P3,F0,F0,R1,J0,G2,A0,B0,A2,U2,,,,,,,,,,,
190016,13,O0,X0,V1,D2,I2,,,,,,,,,,,,,,,,,,,,
190017,75,R1,L0,D1,K2,A2,C1,C0,B1,,,,,,,,,,,,,,,,,
190018,21,I2,T1,R1,V2,U0,N0,C0,D1,P3,F0,B2,C0,L0,S0,T1,A2,S0,A2,O0,W1,B0,,,,
190019,2,A1,R1,S1,N2,V1,A1,J1,U2,P1,I1,Y2,H0,H2,Z1,,,,,,,,,,,
190020,48,X2,Z1,M1,N2,D1,K0,D0,P3,X0,H1,S1,X2,F1,W1,K0,U0,R1,Q0,M1,B1,T0,F0,,,
190021,45,J0,B0,J1,B0,K0,Y1,Z0,R0,L0,N1,G1,O1,K2,R2,X2,X0,E0,L0,P0,H1,,,,,
190022,46,R1,E1,N1,W1,K1,F0,Q0,W0,T2,A2,,,,,,,,,,,,,,,
190023,15,H2,Y0,X2,K2,X2,A2,D1,C0,K1,I1,J2,N0,Z0,A1,H1,B2,I2,Y2,M1,U1,J1,V0,K1,X2,A1
190024,49,T1,K1,B0,A0,M1,K0,Y2,R1,U2,N0,W0,A2,N1,B1,H2,D2,E0,H2,Q0,T0,U2,Q0,I2,,
190025,89,A0,J1,I1,L0,X1,X2,I0,M1,G1,B0,E2,Q0,,,,,,,,,,,,,
190026,62,W0,R2,P1,I2,B1,E1,G1,Y1,V1,B2,P3,F0,,,,,,,,,,,,,
190027,55,I1,T1,P1,R0,N0,S0,N1,P2,,,,,,,,,,,,,,,,,
190028,25,R0,X1,X2,K1,R2,A0,Z1,N2,G0,E2,G1,H1,Y2,C0,H2,J2,P2,F0,N2,T0,T1,S1,,,
190029,97,X2,I1,W1,E0,V2,E0,R2,,,,,,,,,,,,,,,,,,
190030,81,U0,B2,K1,P0,P0,I1,Y1,T1,F0,P0,U2,W0,Z1,T2,,,,,,,,,,,
190031,31,H2,N2,D2,O1,V0,,,,,,,,,,,,,,,,,,,,
190032,92,U0,L0,D1,I0,G1,V2,M1,M1,P0,N0,K1,D2,K0,B2,R1,I0,K2,I0,V1,U2,Z1,D1,E2,O1,G2
190033,66,P1,X2,W0,H2,Y2,M0,Q0,Z0,,,,,,,,,,,,,,,,,
190034,47,I0,A1,P2,I1,Y2,V0,D1,H2,N0,,,,,,,,,,,,,,,,
190035,99,N0,S1,A0,P1,U1,Y2,I0,H2,A1,A0,G0,N2,W1,I1,,,,,,,,,,,
190036,18,T2,A1,T2,G1,E0,E0,E1,C1,D0,T2,P3,T0,O0,N0,X2,U1,T2,,,,,,,,
190037,70,D1,N1,G0,M0,U0,T1,D0,P1,G1,D0,Z1,B0,C1,Z1,,,,,,,,,,,
190038,33,R0,Z1,A2,G0,V2,A1,C0,E1,P2,X0,K1,E2,I0,H1,D0,A0,W1,C0,F0,H2,P0,W1,D0,U1,J0
190039,30,D0,B1,L0,Y2,W1,B0,O1,O1,C1,F1,R2,,,,,,,,,,,,,,
190040,98,L0,X2,P1,U2,K2,V2,B2,H2,F0,H1,O1,B1,V1,W0,I1,S0,N1,D0,T2,,,,,,
190041,72,,,,,,,,,,,,,,,,,,,,,,,,,
190042,50,N2,S1,S0,E1,X1,J1,K1,,,,,,,,,,,,,,,,,,
190043,26,R0,X2,V0,N2,U0,R0,J1,X0,R2,T2,H2,K1,E1,Z1,V1,C2,J2,H0,Y0,X0,C2,E0,U2,O1,B0
190044,38,X1,N1,H1,K1,C2,J0,P1,A2,B1,L0,U0,O0,F0,E1,W0,Q0,Z0,X2,S1,T2,,,,,
190045,29,G2,P1,R1,F1,E1,P1,T2,U0,B1,H1,D2,T1,Y2,X0,K2,T2,N2,I0,T0,E1,H2,M1,O1,A1,
190046,14,N1,V2,Y2,W0,P1,P0,P1,C0,D1,H0,T0,Y1,,,,,,,,,,,,,
190047,42,P0,B0,F1,Q0,F0,,,,,,,,,,,,,,,,,,,,
190048,11,R0,O0,I2,Y2,V1,B1,C2,Y0,T0,H2,B1,H1,U2,N0,R0,D2,I2,K1,J2,,,,,,
190049,85,P2,Z1,P1,N0,J0,A1,,,,,,,,,,,,,,,,,,,
190050,96,Y1,K0,N1,I0,N1,,,,,,,,,,,,,,,,,,,,
190051,16,Z0,Z0,C1,H0,J0,R1,C0,E0,J1,P3,Z0,G1,Y2,J2,E1,C1,V2,A0,E1,O1,V0,O0,,,
190052,37,K2,O1,A0,T1,L0,A2,J0,T2,A1,O0,J1,H1,A1,G0,S0,J2,P2,I2,,,,,,,
190053,93,N2,D2,S1,G2,R1,I1,E2,P1,O1,M0,K0,N1,P1,S1,S1,I2,U1,F0,B0,H0,W0,,,,
190054,51,M1,C0,C0,Q0,X1,M1,A0,S0,F1,N1,P2,E1,T0,D0,N2,T1,G0,U0,J0,R2,P3,T0,C0,P3,
190055,86,H1,V0,R2,R1,U2,K2,V1,N1,N1,N2,G0,,,,,,,,,,,,,,
190056,68,P2,D1,G2,T2,N2,U0,D0,E2,L0,V2,E0,N2,O0,G2,,,,,,,,,,,
190057,73,T2,N1,V1,N1,N2,T2,R1,Y2,J0,V1,M0,B0,U1,R2,V2,L0,B0,P1,O0,I2,D2,X2,C2,U0,
190058,54,B1,R0,W1,Y0,N0,D0,Y2,A1,X0,S1,E0,P0,G1,R2,P2,X1,B0,H1,Z0,Y2,Z0,P3,,,
190059,71,B1,U0,E2,O1,Y1,H1,Y0,H2,I0,D1,M0,E0,T1,N1,N1,P2,D1,P1,S0,T2,U2,J1,G0,P1,
190060,44,I0,N2,V0,P1,P0,E2,T0,T1,W1,A1,X2,U0,F1,W0,E0,O1,,,,,,,,,
190061,87,E1,J1,G2,M0,E0,U2,D1,P1,H1,V1,Z0,B0,S0,X2,V0,X1,F0,N1,B1,I2,,,,,
190062,20,T2,C2,F1,K0,G1,X0,B1,T2,J1,,,,,,,,,,,,,,,,
190063,4,V0,V0,E1,O1,S1,X1,L0,G1,H2,V2,U1,V2,B1,V1,F0,D2,H1,H0,G0,,,,,,
190064,28,X2,R0,K0,V1,L0,Q0,J0,G1,T1,Y0,A2,D2,P0,D2,U2,R0,R2,,,,,,,,
190065,84,Y1,B2,Q0,U1,R1,B1,A1,S0,I2,V1,K0,R2,D2,P2,U1,,,,,,,,,,
190066,83,H0,Q0,S1,,,,,,,,,,,,,,,,,,,,,,
190067,91,H0,P1,E2,S1,X0,P0,Z0,W0,W0,U1,J1,,,,,,,,,,,,,,
190068,78,P2,C0,I2,N1,A2,F1,P1,L0,Z0,M0,,,,,,,,,,,,,,,
190069,57,S0,U1,B0,S1,O0,O1,N0,W0,C2,L0,O1,B0,C0,Z1,U2,E1,A1,,,,,,,,
190070,95,K2,S1,U2,P0,S1,C1,J1,K0,B1,A1,P2,S1,E1,E1,F0,Y2,V2,T0,R0,T1,I1,U0,K0,,
190071,32,P3,Y2,P3,D1,M1,V0,E0,N0,B0,G0,G1,B0,R0,T2,J0,A1,H0,C0,G0,U1,,,,,
190072,43,L0,G0,Q0,T2,U2,C2,H2,Q0,T1,U1,H2,H2,X1,H2,I1,Y1,X2,H2,I1,S0,T0,,,,
190073,0,V0,Z0,I2,K0,N1,P0,C1,F0,G1,U0,E2,,,,,,,,,,,,,,
190074,52,Z1,O0,I1,K0,U0,R0,Z0,U0,E2,P0,R0,H0,D2,U1,I2,D1,N0,G0,A1,O1,X0,S0,P0,V2,J1
190075,74,K2,X2,B1,O1,M1,,,,,,,,,,,,,,,,,,,,
190076,40,H2,P1,U0,K0,P1,F1,B1,S0,B0,Y2,W0,,,,,,,,,,,,,,
190077,41,G2,G1,X2,X1,Y0,Y0,J2,I1,B2,T1,Y2,F1,G0,F0,E0,P2,,,,,,,,,
190078,6,H1,S0,J2,Y0,Z0,G0,D1,R2,M0,O1,N1,K1,C2,W1,V1,T2,I1,D0,H1,,,,,,
190079,5,C2,D2,D0,Q0,Y0,J0,P3,H0,W0,,,,,,,,,,,,,,,,
190080,77,X0,V0,L0,U1,A0,Y2,X2,G0,V1,N2,S1,P2,N2,Q0,Y0,C2,S0,H1,K0,P2,,,,,
190081,63,Z1,B0,M1,P3,B2,D0,U1,C2,P3,D0,Z1,U2,R1,X0,C2,W0,V1,N0,,,,,,,
190082,82,,,,,,,,,,,,,,,,,,,,,,,,,
190083,8,Y0,X0,D1,G0,X1,I0,R1,V0,L0,B1,I1,B0,U2,E2,N2,T1,O0,W0,,,,,,,
190084,80,S1,G1,C1,B1,N2,W0,I0,D0,G0,X2,J2,C0,D0,T1,D0,T1,,,,,,,,,
190085,17,J2,B2,R1,R0,B1,U0,,,,,,,,,,,,,,,,,,,
190086,35,B2,I1,X1,M0,C1,W1,P2,O0,E0,H0,H1,S1,S1,B2,C1,G2,V1,Q0,K2,X0,U0,V1,G0,T0,
190087,65,,,,,,,,,,,,,,,,,,,,,,,,,
190088,9,X0,Y1,R1,U0,I0,C0,Z1,G2,D2,I2,N1,C2,Y0,C1,T1,I0,D2,D1,N2,,,,,,
190089,23,J1,D1,J1,U2,C2,T0,B1,A2,Z0,,,,,,,,,,,,,,,,
190090,69,D2,H1,R0,D1,J2,N1,E0,A1,O0,,,,,,,,,,,,,,,,
190091,12,B1,J0,A1,N0,N0,K1,N2,J1,K2,X1,V2,M1,D2,L0,J1,B0,A2,Z1,A2,T1,J1,F1,I2,Y2,
190092,10,S1,F0,C1,T1,Y1,D2,C0,N2,B0,Q0,C1,K2,,,,,,,,,,,,,
190093,58,O0,P2,W1,O1,P1,H0,N2,B2,D1,V2,W0,K0,R0,W1,K0,R0,,,,,,,,,
190094,94,U2,T2,H2,J2,T0,D1,F1,R1,N1,E1,F1,A1,N0,D2,N0,E2,T2,N0,E1,I1,N0,G1,,,
190095,76,M1,V0,V0,Q0,K0,P3,R1,F1,P3,B2,,,,,,,,,,,,,,,
190096,39,G0,V0,T2,V2,H1,U0,K1,P1,C1,L0,X1,Z1,U1,A0,P2,F1,T1,E0,P2,,,,,,
190097,1,J1,P3,S1,X0,G0,G1,D0,F1,N0,O1,V0,T0,Y1,Y1,I1,K2,Y2,D2,E0,G1,A2,H2,V1,D1,
190098,22,I2,H2,D0,Y0,P2,C1,X1,O0,V1,R1,B0,C0,G1,Z0,D0,D2,C1,B2,I0,P0,J1,T0,V1,,
190099,61,G2,V2,L0,L0,N2,L0,Y0,C0,I0,W0,R2,D0,A2,H2,Z0,K2,P0,,,,,,,,


==> anc/sinteticos-2-dataAnunciantesQuota.csv <==
nome,quota
A,3
B,1
C,8
D,5
E,2
F,2
G,4
H,3
I,1
J,7
K,8
L,2
M,7
N,8
O,1
P,5
Q,1
R,1
S,6
T,1
U,5
V,2
W,5
X,7
Y,6
Z,5


==> anc/sinteticos-3-dataProdutoComercianteQuota.csv <==
codigo,quota,comerciante
A0,2,A
A1,3,A
A2,2,A
B0,2,B
B1,2,B
B2,2,B
C0,8,C
C1,1,C
C2,4,C
D0,3,D
D1,4,D
D2,1,D
E0,1,E
E1,3,E
E2,3,E
F0,1,F
F1,3,F
G0,1,G
G1,2,G
G2,4,G
H0,3,H
H1,2,H
H2,3,H
I0,1,I
I1,2,I
I2,2,I
J0,3,J
J1,7,J
J2,6,J
K0,2,K
K1,2,K
K2,2,K
L0,1,L
L1,2,L
M0,8,M
M1,3,M
N0,3,N
N1,8,N
N2,2,N
O0,1,O
O1,2,O
P0,5,P
P1,5,P
P2,3,P
P3,1,P
Q0,2,Q
R0,2,R
R1,1,R
R2,2,R
S0,5,S
S1,7,S
T0,1,T
T1,1,T
T2,2,T
U0,6,U
U1,5,U
U2,2,U
V0,1,V
V1,3,V
V2,3,V
W0,1,W
W1,1,W
X0,8,X
X1,1,X
X2,3,X
Y0,4,Y
Y1,4,Y
Y2,3,Y
Z0,5,Z
Z1,2,Z


==> anc/stamps-gt-2-dataAnunciantesQuota.csv <==
nome,quota
43d8ac5e2f82,45
c8923e87aa1f,3
b7b3db8ade87,2
7f370a5d8046,1
6c6d30a69b40,1
9803e6f1a3ff,1


==> anc/stamps-gt-3-dataProdutoComercianteQuota.csv <==
codigo,quota,comerciante
823128,43,43d8ac5e2f82
12586,16,43d8ac5e2f82
437441,16,43d8ac5e2f82
7976,15,43d8ac5e2f82
17150,12,43d8ac5e2f82
127099,12,43d8ac5e2f82
528334,10,43d8ac5e2f82
697758,10,43d8ac5e2f82
682879,7,43d8ac5e2f82
367959,6,43d8ac5e2f82
669202,6,43d8ac5e2f82
401312,6,43d8ac5e2f82
9976,6,43d8ac5e2f82
4629,6,43d8ac5e2f82
686796,5,43d8ac5e2f82
673576,5,43d8ac5e2f82
364781,5,43d8ac5e2f82
573,5,43d8ac5e2f82
11534,5,43d8ac5e2f82
822366,5,43d8ac5e2f82
686807,5,43d8ac5e2f82
501400,5,43d8ac5e2f82
498323,4,43d8ac5e2f82
454373,4,43d8ac5e2f82
15168,4,43d8ac5e2f82
590634,4,43d8ac5e2f82
35238,4,43d8ac5e2f82
15285,4,43d8ac5e2f82
17513,4,43d8ac5e2f82
332334,4,43d8ac5e2f82
621987,4,43d8ac5e2f82
501342,4,43d8ac5e2f82
406108,4,43d8ac5e2f82
681132,4,43d8ac5e2f82
5607,4,43d8ac5e2f82
292992,4,43d8ac5e2f82
12436,4,43d8ac5e2f82
9562,4,43d8ac5e2f82
1054,3,43d8ac5e2f82
820505,3,43d8ac5e2f82
846119,3,43d8ac5e2f82
404171,3,43d8ac5e2f82
846771,3,43d8ac5e2f82
680731,3,43d8ac5e2f82
452395,3,43d8ac5e2f82
381196,3,43d8ac5e2f82
10329,3,43d8ac5e2f82
181121,3,43d8ac5e2f82
260,3,43d8ac5e2f82
4917,3,43d8ac5e2f82
443619,3,43d8ac5e2f82
17130,3,43d8ac5e2f82
822139,3,43d8ac5e2f82
828865,3,43d8ac5e2f82
564267,3,43d8ac5e2f82
5236,3,43d8ac5e2f82
930,3,43d8ac5e2f82
822143,3,43d8ac5e2f82
17324,3,43d8ac5e2f82
838479,2,43d8ac5e2f82
834004,2,43d8ac5e2f82
328366,2,43d8ac5e2f82
1897,2,43d8ac5e2f82
621984,2,43d8ac5e2f82
406106,2,43d8ac5e2f82
5278,2,43d8ac5e2f82
34938,2,43d8ac5e2f82
173468,2,43d8ac5e2f82
847780,2,43d8ac5e2f82
74140,2,43d8ac5e2f82
443002,2,43d8ac5e2f82
652697,2,43d8ac5e2f82
10877,2,43d8ac5e2f82
818798,2,43d8ac5e2f82
4626,2,43d8ac5e2f82
356706,2,43d8ac5e2f82
452399,2,43d8ac5e2f82
666527,2,43d8ac5e2f82
328822,2,43d8ac5e2f82
498339,2,43d8ac5e2f82
152308,2,43d8ac5e2f82
16720,2,43d8ac5e2f82
213789,2,43d8ac5e2f82
404962,2,43d8ac5e2f82
13121,2,43d8ac5e2f82
38707,2,43d8ac5e2f82
826660,2,43d8ac5e2f82
848738,2,43d8ac5e2f82
406111,2,43d8ac5e2f82
597841,2,43d8ac5e2f82
610721,2,43d8ac5e2f82
444990,2,43d8ac5e2f82
818800,2,43d8ac5e2f82
12920,2,43d8ac5e2f82
582981,2,43d8ac5e2f82
44862,2,43d8ac5e2f82
427652,2,43d8ac5e2f82
14729,2,43d8ac5e2f82
229334,2,43d8ac5e2f82
648435,2,43d8ac5e2f82
10257,2,43d8ac5e2f82
12876,2,43d8ac5e2f82
498346,2,43d8ac5e2f82
649448,2,43d8ac5e2f82
8139,2,43d8ac5e2f82
846146,2,43d8ac5e2f82
17440,2,43d8ac5e2f82
522683,2,43d8ac5e2f82
7641,2,43d8ac5e2f82
65230,1,43d8ac5e2f82
822097,1,43d8ac5e2f82
809051,1,43d8ac5e2f82
230619,1,43d8ac5e2f82
12926,1,43d8ac5e2f82
9682,1,43d8ac5e2f82
389413,1,43d8ac5e2f82
830601,1,43d8ac5e2f82
10012,1,43d8ac5e2f82
468,1,43d8ac5e2f82
1027,1,43d8ac5e2f82
16248,1,43d8ac5e2f82
179882,1,43d8ac5e2f82
664272,1,43d8ac5e2f82
17514,1,43d8ac5e2f82
44311,1,43d8ac5e2f82
127102,1,43d8ac5e2f82
825738,1,43d8ac5e2f82
139085,1,43d8ac5e2f82
470838,1,43d8ac5e2f82
176330,1,43d8ac5e2f82
2268,1,43d8ac5e2f82
5087,1,43d8ac5e2f82
10830,1,43d8ac5e2f82
818775,1,43d8ac5e2f82
283017,1,43d8ac5e2f82
293060,1,43d8ac5e2f82
850416,1,43d8ac5e2f82
12695,1,43d8ac5e2f82
128542,1,43d8ac5e2f82
673900,1,43d8ac5e2f82
836821,1,43d8ac5e2f82
3795,1,43d8ac5e2f82
16272,1,43d8ac5e2f82
993,1,43d8ac5e2f82
53004,1,43d8ac5e2f82
3707,1,43d8ac5e2f82
44513,1,43d8ac5e2f82
3851,1,43d8ac5e2f82
171643,1,43d8ac5e2f82
10213,1,43d8ac5e2f82
491362,1,43d8ac5e2f82
392130,1,43d8ac5e2f82
517530,1,43d8ac5e2f82
105614,1,43d8ac5e2f82
554790,1,43d8ac5e2f82
383357,1,43d8ac5e2f82
351721,1,43d8ac5e2f82
512464,1,43d8ac5e2f82
814912,1,43d8ac5e2f82
112,1,43d8ac5e2f82
456156,1,43d8ac5e2f82
312983,1,43d8ac5e2f82
10786,1,43d8ac5e2f82
11888,1,43d8ac5e2f82
41980,1,43d8ac5e2f82
684650,1,43d8ac5e2f82
334884,1,43d8ac5e2f82
818556,1,43d8ac5e2f82
822036,1,43d8ac5e2f82
5606,1,43d8ac5e2f82
411681,1,43d8ac5e2f82
664174,1,43d8ac5e2f82
96875,1,43d8ac5e2f82
5091,1,43d8ac5e2f82
328820,1,43d8ac5e2f82
127030,1,43d8ac5e2f82
649588,1,43d8ac5e2f82
19360,1,43d8ac5e2f82
505914,1,43d8ac5e2f82
16735,1,43d8ac5e2f82
219229,1,43d8ac5e2f82
680710,1,43d8ac5e2f82
682875,1,43d8ac5e2f82
15178,1,43d8ac5e2f82
151936,1,43d8ac5e2f82
338366,1,43d8ac5e2f82
14193,1,43d8ac5e2f82
243,1,43d8ac5e2f82
518439,1,43d8ac5e2f82
87999,1,43d8ac5e2f82
42539,1,43d8ac5e2f82
610098,1,43d8ac5e2f82
322192,1,43d8ac5e2f82
17058,1,43d8ac5e2f82
16774,1,43d8ac5e2f82
261570,1,43d8ac5e2f82
4891,1,43d8ac5e2f82
820244,1,43d8ac5e2f82
176,1,43d8ac5e2f82
972,1,43d8ac5e2f82
492816,1,43d8ac5e2f82
1139,1,43d8ac5e2f82
362101,1,43d8ac5e2f82
662676,1,43d8ac5e2f82
349708,1,43d8ac5e2f82
35673,1,43d8ac5e2f82
16268,1,43d8ac5e2f82
674129,1,43d8ac5e2f82
107517,1,43d8ac5e2f82
607647,1,43d8ac5e2f82
34446,1,43d8ac5e2f82
158934,1,43d8ac5e2f82
378126,1,43d8ac5e2f82
8346,1,43d8ac5e2f82
800249,1,43d8ac5e2f82
569598,1,43d8ac5e2f82
410,1,43d8ac5e2f82
5608,1,43d8ac5e2f82
482187,1,43d8ac5e2f82
640988,1,43d8ac5e2f82
675155,1,43d8ac5e2f82
801456,1,43d8ac5e2f82
10028,1,43d8ac5e2f82
496397,1,43d8ac5e2f82
9168,1,43d8ac5e2f82
557128,1,43d8ac5e2f82
15987,1,43d8ac5e2f82
552001,1,43d8ac5e2f82
822177,1,43d8ac5e2f82
831,1,43d8ac5e2f82
837840,1,43d8ac5e2f82
513013,1,43d8ac5e2f82
378124,1,43d8ac5e2f82
680735,1,43d8ac5e2f82
336110,1,43d8ac5e2f82
5033,1,43d8ac5e2f82
12678,1,43d8ac5e2f82
282932,1,43d8ac5e2f82
838486,1,43d8ac5e2f82
512463,1,43d8ac5e2f82
136195,1,43d8ac5e2f82
822002,1,43d8ac5e2f82
175247,1,43d8ac5e2f82
615893,1,43d8ac5e2f82
387813,1,43d8ac5e2f82
5092,1,43d8ac5e2f82
4928,1,43d8ac5e2f82
16700,1,43d8ac5e2f82
96982,1,43d8ac5e2f82
589226,1,43d8ac5e2f82
14841,1,43d8ac5e2f82
648866,1,43d8ac5e2f82
12627,1,43d8ac5e2f82
232020,1,43d8ac5e2f82
21879,1,43d8ac5e2f82
325008,1,43d8ac5e2f82
262187,1,43d8ac5e2f82
377553,1,43d8ac5e2f82
377381,1,43d8ac5e2f82
650189,1,43d8ac5e2f82
17500,1,43d8ac5e2f82
832482,1,43d8ac5e2f82
800040,1,43d8ac5e2f82
16051,1,43d8ac5e2f82
663652,1,43d8ac5e2f82
3736,1,43d8ac5e2f82
313,1,43d8ac5e2f82
612236,1,43d8ac5e2f82
15323,1,43d8ac5e2f82
17322,1,43d8ac5e2f82
498334,1,43d8ac5e2f82
640987,1,43d8ac5e2f82
676071,1,43d8ac5e2f82
12908,1,43d8ac5e2f82
10373,1,43d8ac5e2f82
850882,1,43d8ac5e2f82
351780,1,43d8ac5e2f82
35136,1,43d8ac5e2f82
838696,1,43d8ac5e2f82
176329,1,43d8ac5e2f82
822101,1,43d8ac5e2f82
376052,1,43d8ac5e2f82
845584,1,43d8ac5e2f82
130284,1,43d8ac5e2f82
845579,1,43d8ac5e2f82
328378,1,43d8ac5e2f82
699490,1,43d8ac5e2f82
354,1,43d8ac5e2f82
501336,1,43d8ac5e2f82
18713,1,43d8ac5e2f82
518514,1,43d8ac5e2f82
15878,1,43d8ac5e2f82
572953,1,43d8ac5e2f82
61105,1,43d8ac5e2f82
319547,1,43d8ac5e2f82
10867,1,43d8ac5e2f82
8562,1,43d8ac5e2f82
228771,1,43d8ac5e2f82
10388,1,43d8ac5e2f82

